Identification of Influencing Factors on Self-reported Count Data with Multiple Potential Inflated Values

The Online Chauffeured Service Demand (OCSD) research is an exploratory market study of designated driver services in China. Researchers are interested in the influencing factors of chauffeured service adoption and usage and have collected relevant data using a self-reported questionnaire. As self-reported count measure data is typically inflated, there exist challenges to its validity, which may bias estimation and increase error in empirical research. Motivated by the analysis of self-reported data with multiple inflated values, we propose a novel approach to simultaneously achieve data-driven inflated value selection and identification of important influencing factors. In particular, the regularization technique is applied to the mixing proportions of inflated values and the regression parameters to obtain shrinkage estimates. We analyze the OCSD data with the proposed approach, deriving insights into the determinants impacting service demand. The proper interpretations and implications contribute to service promotion and related policy optimization. Extensive simulation studies and consistent asymptotic properties further establish the effectiveness of the proposed approach.

==> minb/R/minb.R <==
minb <- function(X,y,pars_init=NULL,lambda1_set=NULL,lambda2_set=NULL,
                ntune=10,maxiter=200,tol=1e-03,vrbs=F){

  n=dim(X)[1]
  X=cbind(rep(1,n),X)
  p=dim(X)[2]

  if(!is.null(pars_init)){
    kappa.init <- pars_init$kappa
    omega.init <- pars_init$omega
    beta.init <- pars_init$beta
    phi.init <- pars_init$phi
    rho1=1.0/omega.init
    rho2=1.0/abs(beta.ini)
    rho2[1]=0
    if(length(kappa.init)!=length(omega.init))
      stop("the number of 'kappa' should be equal with the number of 'omega'")
    if(length(beta)!=p)
      stop("error with the length of starting 'beta'")
    if(is.null(phi))
      stop("value of 'phi' is not supplied ")
  }else{
  kappa.ini <- sort(unique(y))
  omega.ini <- sapply(kappa.ini, function(x) sum(y == x))/n
  omega.ini <- omega.ini - min(omega.ini) / 2
  omega.ini[which(omega.ini>0.5)] = 0.5
  rho1 <- 1.0/abs(omega.ini)

  nb.fit=NULL
  tryCatch({ nb.fit = glm.nb(y~., data = data.frame(X[,-1],y),
                             # start = beta0, init.theta = 1.0/phi0,
                             control=glm.control(maxit=500))
  nb = list(beta = nb.fit$coefficients,
            phi = 1.0/nb.fit$theta)
  beta.ini = nb$beta
  phi.ini = nb$phi
  if(phi.ini<1e-5) phi.ini=1e-5
  rho2 = 1.0/abs(beta.ini)
  rho2[1] = 0
  },
  error=function(e){print('fitting NB distribution for initialization failed, using ZINB distribution instead')},
  finally={})

  if(is.null(nb.fit)){
    zinb <- pscl::zeroinfl(y ~ . | 1, data = data.frame(X[,-1],y),
                           dist = "negbin",link = "probit",
                           control = zeroinfl.control(method = "CG"))
    beta.ini = zinb$coefficients$count
    phi.ini = 1.0/zinb$theta
    rho2 = 1.0/abs(beta.ini)
    rho2[1] = 0 } }

  names(omega.ini) = names(rho1) = paste0("omega", kappa.ini)
  names(beta.ini) = names(rho2) = paste0("beta", 0:(p-1))

  init_set = list(beta = beta.ini,
                  phi = phi.ini,
                  omega = omega.ini,
                  kappa = kappa.ini)

  tune_n = 0.3*n/1000
  if(is.null(lambda1_set)){
    lambda1_set <- c(seq(from=1,to=3,length.out=ntune))
  }
  if(is.null(lambda2_set)){
    lambda2_set = c(seq(from=1+tune_n,to=3+tune_n,length.out=ntune))
  }

  lll=1
  l1=length(lambda1_set)
  l2=length(lambda2_set)
  para=matrix(0,l1*l2,3)
  for (m1 in 1:l1){
    for (m2 in 1:l2){
      para[lll,1]=lll
      para[lll,2]=lambda1_set[m1]
      para[lll,3]=lambda2_set[m2]
      lll=lll+1
    }
  }

  bic=matrix(1e+20,l1*l2,1)
  result_temp<-list()
  lll=1
  for (m1 in 1:l1){
    if(vrbs) print(paste0('The ',m1,'th lambda1'))
    lambda1=lambda1_set[m1]
    for (m2 in 1:l2){
      if(vrbs) print(paste0('The ',m2,'th lambda2'))
      lambda2=lambda2_set[m2]
      tryCatch({ temp<-minb_onetune(X,y,init_set,lambda1,lambda2,rho1,rho2,maxiter=maxiter)
      beta=temp$beta
      phi=temp$phi
      omega=temp$omega
      kappa=temp$kappa
      gamma<-gammas(X,y,beta,phi,omega,kappa)
      result_temp[[lll]]<-temp
      lik<-L(X,y,beta,phi,omega,kappa,gamma)
      bic[lll] <- -2*lik+(sum(beta!=0)+sum(omega!=0))*log(n)
      },
      error=function(e){print('MINB one_tune failed')},
      finally={})
      lll=lll+1
    }
  }
  id=which.min(bic)
  output<-result_temp[[id]]

  beta=output$beta
  indicator=which(beta!=0)
  if(length(indicator)>1){
    X1=X[,indicator]
    beta=beta[indicator]
    phi=output$phi
    omega=output$omega
    kappa=output$kappa
    pars=list(beta=beta,phi=phi,omega=omega,kappa=kappa)
    output = minb_refit(X=X1,y=y,pars=pars,maxiter=maxiter)
    }


  return(output)
}



minb_onetune <- function(X,y,init,lambda1,lambda2,rho1,rho2,maxiter=200,tol=1e-03){

  beta = init$beta
  phi = init$phi
  omega = init$omega
  kappa = init$kappa

  ui = rbind(c(1),c(-1))
  ci = c(1e-5,-100)
  diff_a = i = 1

  while(diff_a > tol && i< maxiter){
    tmpbeta = beta
    tmpphi = phi
    tmpomega = omega
    gamma = gammas(X,y,beta,phi,omega,kappa)
    beta <- beta_upd(X,y,beta,phi,lambda2,rho2,gamma,maxiter)
    try(phi <- constrOptim(phi,f,g,ui,ci,method='BFGS',
                           X=X,y=y,beta=beta,omega=omega,gamma=gamma)$par,silent = T)
    omega <- omega_upd(X,y,omega,kappa,lambda1,rho1,gamma,maxiter)
    if(sum(omega)>=1) omega=omega-min(omega)/2

    diff_a =max(max(abs(beta-tmpbeta)),max(abs(phi-tmpphi)),max(abs(omega-tmpomega)))
    b = which(omega>0)
    kappa = as.numeric(gsub('omega','',names(b)))
    omega =  omega[b]
    rho1 = rho1[b]

    i = i + 1
  }

  omega[abs(omega)<1e-3]=0
  b = which(omega>0)
  kappa = as.numeric(gsub('omega','',names(b)))
  omega =  omega[b]
  beta[abs(beta)<1e-3]=0

  output<-list(beta=beta,phi=phi,omega=omega,kappa=kappa)
}

minb_refit <- function(X,y,pars,maxiter=200,tol=1e-03){

  beta = pars$beta
  phi = pars$phi
  omega = pars$omega
  kappa = pars$kappa

  ui = rbind(c(1),c(-1))
  ci = c(1e-05,-100)
  diff_r = i = 1

  while(diff_r > tol && i< maxiter){
    tmpbeta = beta
    tmpphi = phi
    tmpomega = omega
    gamma = gammas(X,y,beta,phi,omega,kappa)
    beta <- beta_upd(X,y,beta,phi,lambda2=NULL,rho2=NULL,gamma,penalize=F,maxiter)
    try(phi <- constrOptim(phi,f,g,ui,ci,method='BFGS',
                           X=X,y=y,beta=beta,omega=omega,gamma=gamma)$par,silent = T)
    if(length(omega)){
      omega <- omega_upd(X,y,omega,kappa,lambda1=NULL,rho1=NULL,gamma,penalize=F,maxiter)
      if(sum(omega)>=1) omega=omega-min(omega)/2

      diff_r =max(max(abs(beta-tmpbeta)),max(abs(phi-tmpphi)),max(abs(omega-tmpomega)))
    }else{ diff_r =max(max(abs(beta-tmpbeta)),max(abs(phi-tmpphi))) }
    i = i + 1
  }

  output<-list(beta=beta,phi=phi,omega=omega,kappa=kappa)
}
L<-function(X,y,beta,phi,omega,kappa,gamma){

  n = dim(X)[1]
  miu <- exp(drop(X%*%beta))
  J = length(omega)
  a = lgamma(y+1.0/phi)-lgamma(y+1)-lgamma(1.0/phi)+y*log(phi*miu)-(y+1.0/phi)*log(1 + phi*miu)
  a = gamma[,J+1]* (log(1-sum(omega)) + a)

  for(i in 1:n){
    temp = which(y[i]==kappa)
    if(length(temp)) a[i] = a[i] + gamma[i,temp]*log(omega[temp])
  }

  sum(a)
}

deltas<-function(y,kappa){
  J = length(kappa)
  n = length(y)
  delta = matrix(0,n,length(kappa)+1)
  for(i in 1:n){
    delta[i, ifelse(sum(y[i]==kappa), which(y[i]==kappa), J+1)]  = 1
  }
  delta
}

gammas<-function(X,y,beta,phi,omega,kappa){
  n = length(y)
  J = length(kappa)
  miu <- exp(drop(X%*%beta))
  delta <- deltas(y,kappa)
  gamma = matrix(0,nrow=n,ncol=J+1)

  temp  = lgamma(y+1.0/phi)-lgamma(y+1)-lgamma(1.0/phi)+y*log(phi*miu)-(y+1.0/phi)*log(1 + phi*miu)
  temp = (1-sum(omega))*exp(temp)
  temp[which(temp==0)] =1e-20
  gamma[,J+1] = temp

  if(J>0){
    for( i in 1:n){
      gamma[i,1:J] = delta[i,1:J]*omega
      gamma[i,] = gamma[i,]/sum(gamma[i,])
    }}
  return(gamma)

}


g <- function(X,y,beta,phi,omega,gamma){
  J = length(omega)
  miu <- exp(drop(X%*%beta))
  g = digamma(y+1.0/phi)*(-1.0/phi^2) - digamma(1.0/phi)*(-1.0/phi^2) + y/phi +
    1.0/phi^2*log(1+miu*phi)-(y+1.0/phi)*(miu/(1+miu*phi))
  g = -1.0*gamma[,J+1]*g
  return(sum(g))
}

f <-function(X,y,beta,phi,omega,gamma){

  J <- length(omega)
  miu <- exp(drop(X%*%beta))
  a =   lgamma(y+1.0/phi)-lgamma(y+1)-lgamma(1.0/phi)+y*log(phi*miu)-(y+1.0/phi)*log(1 + phi*miu)
  a = a + log(1-sum(omega))
  obj = -1.0*sum(gamma[,J+1]*a)
  return(sum(obj))
}

beta_upd = function(X,y,beta,phi,lambda2,rho2,gamma,penalize=T,maxiter=200){
  n=dim(X)[1]
  p=dim(X)[2]
  z_vec = gamma[,ncol(gamma)]
  beta_old = beta
  iter_beta = 0
  repeat{
    abs_sum = 0
    for( j  in 1:p){
      mu_vec = exp(drop(X%*%beta_old) )

      X[,j][X[,j]==0] = 1e-04#0.5*(1 + 2/pi*atan(X[,j][X[,j]==0]^2/10^-4))
      A_vec = (y - mu_vec)/(mu_vec *(1 + mu_vec * phi )) * mu_vec * X[,j]
      B_vec =   (y - mu_vec)/(mu_vec * (1 + mu_vec * phi )) * mu_vec * X[,j]^2 + (-2 * phi * y * mu_vec + mu_vec^2 * phi - y)/
        (mu_vec^2 * (1 + mu_vec*phi)^2) *mu_vec^2 * X[,j]^2

      omega_vec = B_vec
      tau_vec = beta_old[j] - A_vec/B_vec

      beta_tilde = sum( z_vec * omega_vec * tau_vec)/sum(z_vec * omega_vec)

      if(penalize){betanew = (sum( z_vec * omega_vec * tau_vec) + lambda2 * rho2[j] *sign(beta_tilde))/sum(z_vec * omega_vec)
      betanew = ifelse( (sign(beta_tilde) * (betanew)) >0,  betanew, 0 )

      abs_sum = abs_sum + abs(beta_old[j]-betanew)
      beta_old[j] = betanew
      }else{
        abs_sum = abs_sum + abs(beta_old[j]-beta_tilde)
        beta_old[j]=beta_tilde
      }
    }
    #print(beta_old)
    iter_beta = iter_beta + 1
    if(iter_beta > maxiter){break}
    if( abs_sum < 10^(-3)){break}
  }
  return(beta_old)
}

omega_upd = function(X,y,omega,kappa,lambda1,rho1,gamma,penalize=T,maxiter=100){

  J <- length(kappa)
  diff_o=i=1
  gamma_hat <- apply(gamma,2,sum)
  if(penalize){
    while(diff_o>=1e-04 && i<maxiter)
    {
      omega_old <- omega
      omega <- c(lambda1*rho1*omega,0)-gamma_hat
      omega[which(omega*omega[J+1]<0)] = 0
      omega = omega/sum(omega)
      omega <- omega[-length(omega)]
      diff_o <- max(abs(omega_old-omega))
      i=i+1
    }}else{
      name <- names(omega)
      omega <- gamma_hat/sum(gamma_hat)
      omega <- omega[-length(omega)]
      names(omega)=name
    }

  return(omega)

}




